EiCAP: Beyond Fluency, Probing and Improving Emotional Intelligence in LLMs via Psychologically Grounded Multi-Turn Dialogue

Large Language Models increasingly serve in emotionally sensitive roles, including mental health support, education, and crisis response, yet they lack a principled framework for assessing or improving Emotional Intelligence (EI). We introduce EiCAP, a unified, psychologically grounded six-layer EI taxonomy operationalized into two complementary resources. EiCAP-Bench is a multi-turn, one-vs-three forced-choice evaluation suite with 3,174 probes across 24 subcategories and cross-turn dependencies that reflect real conversational EI demands. EiCAP-SFT is a 152,820-dialogue supervision corpus aligned to the same taxonomy, enabling controlled, interpretable fine-tuning. Two key findings emerge. First, generic conversational supervised fine-tuning does not confer EI: fine-tuning on UltraChat yields no significant gain in any of the 24 subcategories, with a macro score of 24.6%, near the chance level of 25%. Second, applying EI-grounded LoRA, using approximately 0.8% of parameters, directly to Qwen-2.5-7B-Base achieves significant gains in all 24 subcategories, reaching a macro score of 75.33%, a gain of 51.7 percentage points over Base and 37.1 percentage points over Instruct. Crucially, an ablation shows that the UltraChat pre-stage is counterproductive, reducing performance by 21.4 percentage points: direct EI-grounded training is both necessary and sufficient.

==> figures/fig1_main.py <==
#!/usr/bin/env python3
"""
Figure 1 — EiCAP-Bench Main Paper Figure
Two panels:
  (a) Radar chart: 6 EI layers × 4 key models + chance ring
  (b) Horizontal bar: all 9 models sorted by overall accuracy

Run from project root:
    python3 figures/fig1_main.py
Output:
    figures/fig1_main.pdf   ← include in paper
    figures/fig1_main.png   ← preview
"""

import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches
import matplotlib.gridspec as gridspec
import numpy as np
import os

# ── Global style ───────────────────────────────────────────────────────────
plt.rcParams.update({
    'font.family':          'DejaVu Sans',
    'font.size':            9,
    'axes.titlesize':       10,
    'axes.titleweight':     'bold',
    'axes.labelsize':       9,
    'xtick.labelsize':      8.5,
    'ytick.labelsize':      8.5,
    'legend.fontsize':      8,
    'legend.framealpha':    0.92,
    'legend.edgecolor':     '#cccccc',
    'figure.facecolor':     'white',
    'savefig.dpi':          300,
    'savefig.bbox':         'tight',
    'savefig.facecolor':    'white',
})

# ══════════════════════════════════════════════════════════════════════════
# DATA
# ══════════════════════════════════════════════════════════════════════════

# 6 EI layer names (short for radar)
LAYERS = [
    "Found.\n(Recv.)",
    "Found.\n(Resp.)",
    "Dimensional",
    "Appraisal",
    "Social",
    "Values",
]
N = len(LAYERS)

# Layer-level accuracy (%) from eval/results/ JSONs
# Layer order in figure: Recv, Resp, Dim, App, Social, Values
# (JSON keys: Foundation layer-Receiving, -Responding, Dimensional, Appraisal, Social, Values)
radar_data = {
    'Qwen-2.5 (base)':    [20, 33, 18, 11, 29, 36],  # Base: 23.66%
    'UC-SFT':             [20, 25, 22,  9, 32, 40],  # UC-SFT: 24.57%
    'Qwen-2.5 (inst.)':   [33, 50, 39, 23, 38, 53],  # Instruct: 38.25%
    'EiCAP-SFT (direct)': [80, 87, 79, 67, 73, 66],  # Direct: 75.33% (main result)
}

CHANCE = 25.0  # random-choice baseline

# All models for bar chart — (display name, overall %, category tag)
bar_data = [
    ('Empath.-SFT',      11.2, 'collapse'),    # below chance
    ('LLaMA (base)',     22.2, 'other'),
    ('ESConv-SFT',       23.2, 'collapse'),    # near-chance empathy baseline
    ('Qwen-2.5 (base)',  23.7, 'baseline'),
    ('UC-SFT',           24.6, 'uc'),
    ('LLaMA (inst.)',    28.8, 'other'),
    ('Gemma-IT',         32.5, 'other'),
    ('Qwen-2.5 (inst.)', 38.2, 'instruct'),
    ('EiCAP-SFT',        53.9, 'eicap'),
    ('EiCAP-Direct',     75.3, 'eicap_direct'), # best open-source
    ('Gemini 2.5 Pro†',  98.8, 'gemini'),       # closed-source MCQ reference
    ('Gemini 2.5 Flash†', 98.9, 'gemini'),       # closed-source MCQ reference
    ('GPT-5†',           99.8, 'gpt5'),         # closed-source MCQ reference
]

# ── Colour palette ─────────────────────────────────────────────────────────
C = {
    'EiCAP-SFT (direct)': '#074f5a',  # dark teal  — hero (direct, main result)
    'Qwen-2.5 (inst.)':   '#4a86b8',  # steel blue — strong baseline
    'UC-SFT':             '#d9903d',  # amber      — general SFT
    'Qwen-2.5 (base)':    '#aaaaaa',  # neutral gray
    'chance':             '#c0392b',  # alert red  — chance line
}
BAR_C = {
    'eicap':         '#0b6d7c',
    'eicap_direct':  '#074f5a',      # darker teal — direct (best open-source)
    'instruct':      '#4a86b8',
    'other':         '#82afc7',
    'baseline':      '#aaaaaa',
    'uc':            '#d9903d',
    'collapse':      '#c0392b',
    'gemini':        '#7b3fa0',      # medium purple — Gemini closed-source
    'gpt5':          '#5a2d82',      # deep purple   — GPT-5 closed-source
}

# ══════════════════════════════════════════════════════════════════════════
# FIGURE LAYOUT
# ══════════════════════════════════════════════════════════════════════════
fig = plt.figure(figsize=(12, 5.8))
gs  = gridspec.GridSpec(
    1, 2,
    width_ratios=[1.0, 1.3],
    wspace=0.38,            # gap between the two panels
    left=0.01, right=0.96,
    top=0.88,  bottom=0.09,
)
ax_radar = fig.add_subplot(gs[0], polar=True)
ax_bar   = fig.add_subplot(gs[1])

# ══════════════════════════════════════════════════════════════════════════
# PANEL A — RADAR CHART
# ══════════════════════════════════════════════════════════════════════════

# Angles: start at top (North), go clockwise
angles = np.linspace(0, 2 * np.pi, N, endpoint=False)
ax_radar.set_theta_zero_location('N')
ax_radar.set_theta_direction(-1)       # clockwise
angles_closed = np.concatenate([angles, [angles[0]]])

# Background style
ax_radar.set_facecolor('#f7f9fb')
ax_radar.spines['polar'].set_color('#dddddd')
ax_radar.spines['polar'].set_linewidth(0.8)

# Concentric reference circles
for r in [25, 50, 75]:
    ax_radar.plot(angles_closed, [r] * (N + 1),
                  color='#d0d0d0', lw=0.6, ls='-', zorder=1)
# Label the rings (at the 'Values' spoke so they don't collide with labels)
label_angle = angles[5]           # Values spoke
for r, label in [(25, '25%'), (50, '50%'), (75, '75%')]:
    ax_radar.text(label_angle + 0.18, r + 3, label,
                  ha='left', va='center', fontsize=6, color='#999999', zorder=10)

# Chance fill (light red halo)
ax_radar.fill(angles_closed, [CHANCE] * (N + 1),
              color=C['chance'], alpha=0.07, zorder=2)
ax_radar.plot(angles_closed, [CHANCE] * (N + 1),
              color=C['chance'], lw=1.4, ls='--', zorder=3, label='Chance (25%)')

# Spoke lines
for ang in angles:
    ax_radar.plot([ang, ang], [0, 80], color='#d8d8d8', lw=0.5, zorder=1)

# Model polygons — back-to-front
draw_order = [
    ('Qwen-2.5 (base)',    '-',   1.3, 0.10),
    ('UC-SFT',             '--',  1.3, 0.10),
    ('Qwen-2.5 (inst.)',   '-',   1.6, 0.14),
    ('EiCAP-SFT (direct)', '-',   2.8, 0.22),
]
for name, ls, lw, alpha in draw_order:
    vals = radar_data[name]
    vals_closed = vals + [vals[0]]
    color = C[name]
    ax_radar.fill(angles_closed, vals_closed, alpha=alpha, color=color, zorder=4)
    ax_radar.plot(angles_closed, vals_closed, color=color, lw=lw, ls=ls, zorder=5)
    # Dots on EiCAP-SFT direct vertices
    if name == 'EiCAP-SFT (direct)':
        ax_radar.scatter(angles, vals, color=color, s=22, zorder=6, clip_on=False)

# Axis labels
ax_radar.set_xticks(angles)
ax_radar.set_xticklabels(LAYERS, fontsize=8, color='#333333')
ax_radar.tick_params(pad=13)
# "Chance" label at the bottom of the dashed ring
ax_radar.text(np.pi, CHANCE + 4, 'Chance\n(25%)',
              ha='center', va='bottom', fontsize=7,
              color=C['chance'], fontweight='bold', zorder=10)
ax_radar.set_ylim(0, 80)
ax_radar.set_yticks([])
ax_radar.yaxis.grid(False)

# Legend (top-left of subplot)
legend_handles = [
    mpatches.Patch(facecolor=C[m], edgecolor='none', alpha=0.85, label=m)
    for m in ['EiCAP-SFT (direct)', 'Qwen-2.5 (inst.)', 'UC-SFT', 'Qwen-2.5 (base)']
]
legend_handles.append(
    plt.Line2D([0], [0], color=C['chance'], ls='--', lw=1.4, label='Chance (25%)')
)
ax_radar.legend(
    handles=legend_handles,
    loc='upper left',
    bbox_to_anchor=(-0.26, 1.22),
    ncol=1,
    fontsize=7.8,
    frameon=True,
    handlelength=1.4,
    handleheight=0.9,
)
ax_radar.set_title('(a)  Per-Layer Accuracy', pad=24, fontsize=10, fontweight='bold')

# ══════════════════════════════════════════════════════════════════════════
# PANEL B — HORIZONTAL BAR CHART
# ══════════════════════════════════════════════════════════════════════════

names  = [d[0] for d in bar_data]
vals   = [d[1] for d in bar_data]
tags   = [d[2] for d in bar_data]
colors = [BAR_C[t] for t in tags]

y = np.arange(len(names))
bars = ax_bar.barh(y, vals, color=colors, height=0.60,
                   edgecolor='white', linewidth=0.6, zorder=3)

# Chance line
ax_bar.axvline(CHANCE, color=C['chance'], lw=1.6, ls='--', zorder=4)
ax_bar.text(CHANCE + 0.3, len(names) - 0.55,
            'Chance\n(25%)', color=C['chance'],
            fontsize=7.5, va='top', ha='left', fontweight='bold')

# Value labels
for bar, val, tag in zip(bars, vals, tags):
    bold  = tag in ('eicap', 'eicap_direct', 'gpt5', 'gemini')
    color = BAR_C['gpt5']           if tag == 'gpt5' else \
            BAR_C['gemini']         if tag == 'gemini' else \
            BAR_C['eicap_direct']   if tag == 'eicap_direct' else \
            C['EiCAP-SFT (direct)'] if tag == 'eicap' else \
            C['chance']             if tag == 'collapse' else '#444444'
    ax_bar.text(val + 0.6,
                bar.get_y() + bar.get_height() / 2,
                f'{val:.1f}%',
                va='center', ha='left', fontsize=8.5,
                fontweight='bold' if bold else 'normal',
                color=color)

# Subtle highlight rows for EiCAP, collapse, GPT-5, Gemini
for i, tag in enumerate(tags):
    if tag == 'eicap':
        ax_bar.axhspan(i - 0.38, i + 0.38, color=C['EiCAP-SFT (direct)'],   alpha=0.07, zorder=0)
    elif tag == 'collapse':
        ax_bar.axhspan(i - 0.38, i + 0.38, color=C['chance'],       alpha=0.06, zorder=0)
    elif tag == 'eicap_direct':
        ax_bar.axhspan(i - 0.38, i + 0.38, color=BAR_C['eicap_direct'],  alpha=0.10, zorder=0)
    elif tag == 'gemini':
        ax_bar.axhspan(i - 0.38, i + 0.38, color=BAR_C['gemini'],   alpha=0.07, zorder=0)
    elif tag == 'gpt5':
        ax_bar.axhspan(i - 0.38, i + 0.38, color=BAR_C['gpt5'],     alpha=0.07, zorder=0)

# Bracket annotation: Base → EiCAP-Direct gap (hero result)
base_y    = names.index('Qwen-2.5 (base)')
direct_y  = names.index('EiCAP-Direct')
base_val  = vals[base_y]
direct_val = vals[direct_y]
mid_y     = (base_y + direct_y) / 2
annot_x   = direct_val + 5
ax_bar.annotate(
    '', xy=(annot_x, direct_y), xytext=(annot_x, base_y),
    arrowprops=dict(arrowstyle='<->', color=BAR_C['eicap_direct'],
                    lw=1.4, shrinkA=3, shrinkB=3),
    zorder=6,
)
ax_bar.text(annot_x + 0.8, mid_y, f'+{direct_val - base_val:.1f} pp',
            va='center', ha='left', fontsize=7.5,
            color=BAR_C['eicap_direct'], fontweight='bold')

# Axis
ax_bar.set_yticks(y)
ax_bar.set_yticklabels(names, fontsize=9)
ax_bar.set_xlabel('Overall Accuracy  (%)', fontsize=9, labelpad=5)
ax_bar.set_xlim(0, 112)
# Separator line between open-source and closed-source reference models
eicap_direct_y = names.index('EiCAP-Direct')
ax_bar.axhline(eicap_direct_y + 0.5, color='#999999', lw=0.8, ls='--', zorder=2)
ax_bar.text(1, eicap_direct_y + 0.58, '† Closed-source (MCQ scoring, reference only)',
            fontsize=7, color='#777777', va='bottom')
ax_bar.xaxis.set_tick_params(labelsize=8.5)
ax_bar.xaxis.grid(True, color='#e8e8e8', lw=0.6, zorder=0)
ax_bar.set_axisbelow(True)
ax_bar.spines['top'].set_visible(False)
ax_bar.spines['right'].set_visible(False)
ax_bar.spines['left'].set_visible(False)
ax_bar.set_title('(b)  Overall EiCAP-Bench Accuracy', pad=10,
                 fontsize=10, fontweight='bold')

# ── Save ───────────────────────────────────────────────────────────────────
out_dir = os.path.join(os.path.dirname(__file__))
pdf_path = os.path.join(out_dir, 'fig1_main.pdf')
png_path = os.path.join(out_dir, 'fig1_main.png')

plt.savefig(pdf_path, dpi=300)
plt.savefig(png_path, dpi=180)
print(f"Saved: {pdf_path}")
print(f"Saved: {png_path}")
plt.close()


==> figures/generate_all_figures.py <==
#!/usr/bin/env python3
"""
Generate all paper figures for EiCAP.

Run from project root:
    python3 figures/generate_all_figures.py

Outputs (all in Figs/):
    fig2_data_efficiency.pdf/png   — learning curve
    fig3_turn_consistency.pdf/png  — turn-level stacked bar
    fig4_layer_heatmap.pdf/png     — all-models × subcategory heatmap
    fig5_margin_calibration.pdf/png— score margin distributions
    fig6_analysis_panel.pdf/png    — 4-panel: safety + GoEmotions + probe difficulty + error patterns
"""

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import matplotlib.patches as mpatches
import matplotlib.ticker as mticker
import numpy as np
import json, os, sys
from collections import defaultdict

OUT = "Figs"
os.makedirs(OUT, exist_ok=True)
RES = "eval/results"

# ── global style ──────────────────────────────────────────────────────────────
plt.rcParams.update({
    "font.family":       "DejaVu Sans",
    "font.size":         9,
    "axes.titlesize":    10,
    "axes.titleweight":  "bold",
    "axes.labelsize":    9,
    "xtick.labelsize":   8.5,
    "ytick.labelsize":   8.5,
    "legend.fontsize":   8,
    "legend.framealpha": 0.92,
    "legend.edgecolor":  "#cccccc",
    "figure.facecolor":  "white",
    "savefig.dpi":       300,
    "savefig.bbox":      "tight",
    "savefig.facecolor": "white",
})

TEAL   = "#0b6d7c"
TEAL2  = "#074f5a"
BLUE   = "#4a86b8"
AMBER  = "#d9903d"
GRAY   = "#aaaaaa"
RED    = "#c0392b"
PURPLE = "#5a2d82"
GREEN  = "#2e7d32"


def load(fname):
    with open(os.path.join(RES, fname)) as f:
        return json.load(f)

def save(fig, name):
    fig.savefig(os.path.join(OUT, name + ".pdf"), dpi=300)
    fig.savefig(os.path.join(OUT, name + ".png"), dpi=180)
    print(f"  Saved: {OUT}/{name}.pdf  +  .png")
    plt.close(fig)


# =============================================================================
# FIG 2 — Data Efficiency Learning Curve
# =============================================================================
def fig_data_efficiency():
    print("Generating fig2_data_efficiency …")
    # data from experiments/data_efficiency/results/summary.json
    summary_path = "experiments/data_efficiency/results/summary.json"
    if not os.path.exists(summary_path):
        print("  SKIP: summary.json not found")
        return

    with open(summary_path) as f:
        s = json.load(f)

    fracs = [f for f in s["fractions"] if f["macro"] is not None]
    pcts  = [f["pct"] * 100 for f in fracs]
    macros = [f["macro"] * 100 for f in fracs]

    base_macro      = 23.66
    instruct_macro  = 38.25
    two_stage_macro = 53.94
    full_macro      = 75.33

    fig, ax = plt.subplots(figsize=(5.5, 3.4))

    # Reference lines
    ax.axhline(base_macro,      color=GRAY,   lw=1.3, ls="--", label=f"Base ({base_macro:.1f}%)")
    ax.axhline(instruct_macro,  color=BLUE,   lw=1.3, ls=":",  label=f"Instruct zero-shot ({instruct_macro:.1f}%)")
    ax.axhline(two_stage_macro, color=AMBER,  lw=1.3, ls="-.", label=f"Full two-stage ({two_stage_macro:.1f}%)")

    # Main curve — include 100% to connect the line all the way
    pcts_all   = pcts + [100]
    macros_all = macros + [full_macro]
    ax.plot(pcts_all, macros_all, color=TEAL, lw=2.5, zorder=5, label="EiCAP-SFT direct")
    # Markers: teal for 5-50%, dark teal for 100%
    ax.scatter(pcts,  macros,     color=TEAL,  s=40, zorder=6)
    ax.scatter([100], [full_macro], color=TEAL2, s=60, zorder=6)
    # Annotations for each point
    for px, my in zip(pcts, macros):
        ax.annotate(f"{my:.1f}%", (px, my), textcoords="offset points",
                    xytext=(0, 7), ha="center", fontsize=7.5,
                    color=TEAL, fontweight="bold")
    ax.annotate(f"{full_macro:.1f}%", (100, full_macro),
                textcoords="offset points", xytext=(0, 7),
                ha="center", fontsize=7.5, color=TEAL2, fontweight="bold")

    ax.set_xlabel("Training data fraction (%)", fontsize=9)
    ax.set_ylabel("EiCAP-Bench macro accuracy (%)", fontsize=9)
    ax.set_title("Training Data Efficiency: EiCAP-SFT Direct", fontweight="bold")
    ax.set_xlim(-3, 108)
    ax.set_ylim(10, 85)
    ax.set_xticks([5, 10, 25, 50, 100])
    ax.xaxis.grid(True, color="#eeeeee", lw=0.7)
    ax.yaxis.grid(True, color="#eeeeee", lw=0.7)
    ax.set_axisbelow(True)
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)
    ax.legend(loc="lower right", fontsize=7.5)

    # Annotation: every fraction beats full two-stage
    ax.annotate("Every fraction\nbeats full two-stage!",
                xy=(5, macros[0]),
                xytext=(18, two_stage_macro + 1.5),
                fontsize=7, color=AMBER, fontstyle="italic",
                arrowprops=dict(arrowstyle="->", color=AMBER, lw=1.0))

    save(fig, "fig2_data_efficiency")


# =============================================================================
# FIG 3 — Turn-Level Consistency Stacked Bar
# =============================================================================
def fig_turn_consistency():
    print("Generating fig3_turn_consistency …")
    # Values from analysis output (analysis/turn_level_analysis.py on raw_results JSONs)
    # (Base, UC-SFT, Instruct, LLaMA-Base, LLaMA-Inst, Gemma-IT, EiCAP-SFT-2stage, EiCAP-SFT-Direct)
    models = ["Base", "UC-SFT", "Instruct", "LLaMA\n(base)", "LLaMA\n(inst.)", "Gemma-IT",
              "EiCAP-SFT\n(2-stage)", "EiCAP-SFT\n(direct)"]
    # [both_correct, t1_only, t2_only, both_wrong]  (must sum to 100)
    data = np.array([
        [23.0, 20.6, 25.6, 30.9],   # Base
        [23.7, 21.3, 26.2, 28.9],   # UC-SFT
        [36.3, 19.9, 25.5, 18.3],   # Instruct
        [21.3, 22.1, 25.9, 30.6],   # LLaMA-Base
        [27.9, 20.3, 26.5, 25.2],   # LLaMA-Inst
        [32.2, 21.1, 24.0, 22.8],   # Gemma-IT
        [53.9, 18.5, 20.4,  7.1],   # EiCAP-SFT 2-stage
        [76.3, 12.0,  9.8,  2.0],   # EiCAP-SFT direct (best open-source)
    ])

    cols   = [TEAL, "#82afc7", "#b8d4e8", RED]
    labels = ["Both correct", "T1 only correct", "T2 only correct", "Both wrong"]

    fig, ax = plt.subplots(figsize=(8.0, 3.8))
    x = np.arange(len(models))
    bottoms = np.zeros(len(models))

    for j, (col, lab) in enumerate(zip(cols, labels)):
        bars = ax.bar(x, data[:, j], bottom=bottoms, color=col,
                      label=lab, width=0.62, edgecolor="white", linewidth=0.5)
        # label inside the bar if tall enough
        for i, (bar, val) in enumerate(zip(bars, data[:, j])):
            if val > 6:
                ax.text(bar.get_x() + bar.get_width()/2,
                        bottoms[i] + val/2,
                        f"{val:.0f}%",
                        ha="center", va="center",
                        fontsize=7, color="white", fontweight="bold")
        bottoms += data[:, j]

    # Highlight EiCAP-SFT-direct column (last bar)
    ax.axvspan(6.7, 7.68, color=TEAL2, alpha=0.08, zorder=0)
    # Light highlight for 2-stage
    ax.axvspan(5.7, 6.68, color=TEAL, alpha=0.05, zorder=0)

    ax.set_xticks(x)
    ax.set_xticklabels(models, fontsize=7.5)
    ax.set_ylabel("Percentage of probes (%)", fontsize=9)
    ax.set_ylim(0, 110)
    ax.set_title("Turn-Level Consistency Decomposition (1,585 probes each)", fontweight="bold")
    ax.legend(loc="upper center", ncol=4, bbox_to_anchor=(0.5, -0.18),
              fontsize=7.5, frameon=True)
    ax.yaxis.grid(True, color="#eeeeee", lw=0.6)
    ax.set_axisbelow(True)
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)

    # Annotation: ~15.5× reduction in "both wrong" (Base→Direct)
    ax.annotate("$\\approx$15$\\times$ fewer\ncomplete failures",
                xy=(7, 100 - 2.0/2),
                xytext=(5.0, 104),
                fontsize=7, color=TEAL2, fontweight="bold",
                arrowprops=dict(arrowstyle="->", color=TEAL2, lw=1.0))

    save(fig, "fig3_turn_consistency")


# =============================================================================
# FIG 4 — Per-Layer / All-Models Heatmap
# =============================================================================
def fig_layer_heatmap():
    print("Generating fig4_layer_heatmap …")

    LAYER_ORDER = [
        "Foundation layer- Receiving",
        "Foundation layer- Responding",
        "Dimensional Layer",
        "Appraisal Layer",
        "Values Layer",
        "Social layer",
    ]
    LAYER_SHORT = {
        "Foundation layer- Receiving":  "Found.\n(Recv.)",
        "Foundation layer- Responding": "Found.\n(Resp.)",
        "Dimensional Layer":            "Dimensional",
        "Appraisal Layer":              "Appraisal",
        "Values Layer":                 "Values",
        "Social layer":                 "Social",
    }

    model_files = {
        "Base":       "qwen25_7b_base.json",
        "Instruct":   "qwen25_7b_instruct.json",
        "UC-SFT":     "qwen_base_uc_sft.json",
        "EiCAP-SFT\n(2-stage)": "qwen_base_eicap_sft.json",
        "EiCAP-SFT\n(direct)":  "base_eicap_direct.json",
        "LLaMA\n(base)":        "llama31_8b_base.json",
        "LLaMA\n(inst.)":       "llama31_8b_instruct.json",
        "Gemma-IT":             "gemma2_9b_instruct.json",
    }

    # build layer accuracy for each model
    matrix = []
    model_labels = []
    for mname, mfile in model_files.items():
        fpath = os.path.join(RES, mfile)
        if not os.path.exists(fpath):
            continue
        d = load(mfile)
        layer_acc = []
        for layer in LAYER_ORDER:
            v = None
            for k, val in d["per_layer"].items():
                if k.strip().lower() == layer.strip().lower():
                    v = val * 100
                    break
            if v is None:
                # try partial match
                for k, val in d["per_layer"].items():
                    if any(word in k for word in layer.split()[:2]):
                        v = val * 100
                        break
            layer_acc.append(v if v is not None else np.nan)
        matrix.append(layer_acc)
        model_labels.append(mname)

    if not matrix:
        print("  SKIP: no result files found")
        return

    mat = np.array(matrix)  # shape (n_models, n_layers)

    fig, ax = plt.subplots(figsize=(7.5, 3.8))
    im = ax.imshow(mat, aspect="auto", cmap="YlGn", vmin=0, vmax=100)

    ax.set_xticks(range(len(LAYER_ORDER)))
    ax.set_xticklabels([LAYER_SHORT[l] for l in LAYER_ORDER], fontsize=8.5)
    ax.set_yticks(range(len(model_labels)))
    ax.set_yticklabels(model_labels, fontsize=8.5)
    ax.set_title("Per-Layer Accuracy Heatmap — All Models (%)", fontweight="bold")

    # cell text
    for i in range(mat.shape[0]):
        for j in range(mat.shape[1]):
            v = mat[i, j]
            if not np.isnan(v):
                tc = "white" if v > 65 else "black"
                bold = model_labels[i].startswith("EiCAP")
                ax.text(j, i, f"{v:.0f}",
                        ha="center", va="center",
                        fontsize=8, color=tc,
                        fontweight="bold" if bold else "normal")

    # Chance level reference line
    cbar = fig.colorbar(im, ax=ax, fraction=0.03, pad=0.02)
    cbar.set_label("Accuracy (%)", fontsize=8)
    cbar.ax.axhline(y=25, color="red", lw=1.2, ls="--")
    cbar.ax.text(3.2, 25, "chance", color="red", fontsize=7, va="center")

    fig.tight_layout()
    save(fig, "fig4_layer_heatmap")


# =============================================================================
# FIG 5 — Score Margin Distributions
# =============================================================================
def fig_margin_calibration():
    print("Generating fig5_margin_calibration …")

    # Load margin data from JSON if exists, else recompute
    margin_path = "analysis/output/margin_stats.json"
    if not os.path.exists(margin_path):
        print("  SKIP: margin_stats.json not found; run score_margin_analysis.py first")
        return

    with open(margin_path) as f:
        mdata = json.load(f)

    # Rebuild per-model margin arrays from raw results
    # (UC-SFT has no scores field; use Gemma-IT as 3rd panel)
    model_files = {
        "Base":             "qwen25_7b_base.json",
        "Instruct":         "qwen25_7b_instruct.json",
        "Gemma-IT":         "gemma2_9b_instruct.json",
        "EiCAP-SFT\n(direct)": "base_eicap_direct.json",
    }

    fig, axes = plt.subplots(1, 4, figsize=(9, 3.0), sharey=False)
    colors = [GRAY, BLUE, "#8e44ad", TEAL]

    bin_edges = np.linspace(-0.8, 0.8, 50)
    bin_centers = (bin_edges[:-1] + bin_edges[1:]) / 2

    for ax, (mname, mfile), col in zip(axes, model_files.items(), colors):
        fpath = os.path.join(RES, mfile)
        if not os.path.exists(fpath):
            ax.set_visible(False)
            continue
        d = load(mfile)
        raw = d.get("raw_results", [])
        if not raw or "scores" not in raw[0]:
            ax.set_visible(False)
            continue

        margins = []
        for r in raw:
            sc = r["scores"]
            pref = sc.get("preferred", -999)
            wrong_vals = [v for k, v in sc.items() if k != "preferred"]
            if wrong_vals:
                margins.append(pref - max(wrong_vals))

        margins = np.array(margins)
        correct = (margins > 0).mean() * 100

        counts, _ = np.histogram(margins, bins=bin_edges)
        counts_correct = np.zeros(len(bin_centers))
        counts_wrong   = np.zeros(len(bin_centers))
        for m in margins[margins > 0]:
            idx = np.searchsorted(bin_edges[1:], m)
            if idx < len(counts_correct):
                counts_correct[idx] += 1
        for m in margins[margins <= 0]:
            idx = np.searchsorted(bin_edges[1:], m)
            if idx < len(counts_wrong):
                counts_wrong[idx] += 1

        ax.bar(bin_centers[bin_centers <= 0], counts_wrong[bin_centers <= 0],
               width=bin_centers[1]-bin_centers[0], color=RED, alpha=0.75,
               label="Incorrect")
        ax.bar(bin_centers[bin_centers > 0], counts_correct[bin_centers > 0],
               width=bin_centers[1]-bin_centers[0], color=col, alpha=0.85,
               label="Correct")
        ax.axvline(0, color="#444444", lw=1.0, ls="--")
        ax.set_title(mname.replace("\n", " "), fontsize=8.5, fontweight="bold", color=col)
        ax.set_xlabel("Margin", fontsize=8)
        if ax == axes[0]:
            ax.set_ylabel("Probe count", fontsize=8)
        ax.text(0.97, 0.96, f"{correct:.1f}% correct",
                transform=ax.transAxes, ha="right", va="top",
                fontsize=7.5, color=col, fontweight="bold")
        ax.spines["top"].set_visible(False)
        ax.spines["right"].set_visible(False)
        ax.set_xlim(-0.75, 0.75)

    fig.suptitle("Score Margin Distributions  (margin = log P(preferred) − max log P(wrong))",
                 fontsize=9.5, fontweight="bold", y=1.02)
    save(fig, "fig5_margin_calibration")


# =============================================================================
# FIG 6 — 4-panel Analysis Figure
# =============================================================================
def fig_analysis_panel():
    print("Generating fig6_analysis_panel …")

    fig, axes = plt.subplots(2, 2, figsize=(10, 7))
    fig.suptitle("EiCAP Analysis — Safety, GoEmotions, Probe Difficulty, Error Patterns",
                 fontsize=10.5, fontweight="bold", y=1.01)

    # ── Panel A: Safety dissociation ──────────────────────────────────────────
    ax = axes[0, 0]
    safety_models = ["Base", "Instruct", "UC-SFT", "EiCAP-SFT"]
    safety_data = {
        "Escalation ↑":  [0.50, 1.00, 0.70, 0.40],
        "Validation ↑":  [0.45, 0.60, 0.90, 0.45],
        "Generic adv. ↓":[0.20, 0.30, 0.20, 0.00],
        "Rumination ↓":  [0.01, 0.00, 0.03, 0.14],
    }
    metric_colors  = [TEAL, BLUE, RED, AMBER]
    x = np.arange(len(safety_models))
    width = 0.20
    for i, (metric, vals) in enumerate(safety_data.items()):
        offset = (i - 1.5) * width
        bars = ax.bar(x + offset, vals, width=width,
                      label=metric, color=metric_colors[i],
                      alpha=0.85, edgecolor="white")
    ax.set_xticks(x)
    ax.set_xticklabels(safety_models, fontsize=8.5)
    ax.set_ylabel("Score (0–1)", fontsize=8)
    ax.set_ylim(0, 1.15)
    ax.set_title("(a)  Safety Response Quality\n(10 high-stakes scenarios)", fontsize=9)
    ax.legend(fontsize=6.5, ncol=2, loc="upper right")
    ax.yaxis.grid(True, color="#eeeeee", lw=0.6)
    ax.set_axisbelow(True)
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)

    # ── Panel B: GoEmotions per-label ─────────────────────────────────────────
    ax = axes[0, 1]
    ge_models = ["Instruct", "Base", "EiCAP-SFT", "UC-SFT"]
    ge_data = {
        "Joy":     [94.6, 80.6, 75.3, 45.2],
        "Sadness": [58.8, 84.3, 79.4, 96.1],
        "Anger":   [80.9, 85.5, 91.6, 75.6],
        "Fear":    [75.4, 24.6, 12.3, 12.3],
        "Overall": [77.5, 73.9, 71.4, 63.2],
    }
    ge_colors = ["#f6c445", "#6baed6", "#fd8d3c", "#c7e9c0", "#969696"]
    x = np.arange(len(ge_models))
    width = 0.15
    for i, (emo, vals) in enumerate(ge_data.items()):
        offset = (i - 2) * width
        ax.bar(x + offset, vals, width=width,
               label=emo, color=ge_colors[i],
               alpha=0.88, edgecolor="white")
    ax.axhline(25, color=RED, lw=1.2, ls="--", label="Chance (25%)")
    ax.set_xticks(x)
    ax.set_xticklabels(ge_models, fontsize=8.5)
    ax.set_ylabel("Accuracy (%)", fontsize=8)
    ax.set_ylim(0, 108)
    ax.set_title("(b)  GoEmotions Transfer\n(4-class, zero-shot, same scoring)", fontsize=9)
    ax.legend(fontsize=6.5, ncol=3, loc="upper right")
    ax.yaxis.grid(True, color="#eeeeee", lw=0.6)
    ax.set_axisbelow(True)
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)

    # ── Panel C: Probe difficulty distribution ────────────────────────────────
    ax = axes[1, 0]
    layers = ["Found.\n(Recv.)", "Found.\n(Resp.)", "Dimen-\nsional",
              "Apprai-\nsal", "Values", "Social"]
    # consensus-hard/medium/easy rates computed from all 7 open-source model results
    # (0 correct = hard, 7/7 correct = easy, otherwise medium)
    # Layer sizes: Found.Recv=868, Found.Resp=60, Dim=120, Appraisal=180, Values=177, Social=180
    hard_pct   = [37.2, 16.7, 34.2, 50.6, 15.3, 23.9]
    medium_pct = [56.3, 75.0, 60.8, 45.6, 60.5, 62.2]
    easy_pct   = [ 6.5,  8.3,  5.0,  3.9, 24.3, 13.9]

    x = np.arange(len(layers))
    ax.bar(x, hard_pct,   label="Consensus-hard (0/7 correct)", color=RED,    alpha=0.75)
    ax.bar(x, medium_pct, bottom=hard_pct, label="Contentious (mixed)", color="#f0c060", alpha=0.80)
    ax.bar(x, easy_pct,   bottom=[h+m for h,m in zip(hard_pct, medium_pct)],
           label="Consensus-easy (7/7 correct)", color=TEAL, alpha=0.75)
    ax.set_xticks(x)
    ax.set_xticklabels(layers, fontsize=8)
    ax.set_ylabel("% of probes in each difficulty tier", fontsize=8)
    ax.set_ylim(0, 108)
    ax.set_title("(c)  Probe Difficulty by EI Layer\n(across all 7 open-source models)", fontsize=9)
    ax.legend(fontsize=6.5, loc="upper right")
    ax.yaxis.grid(True, color="#eeeeee", lw=0.6)
    ax.set_axisbelow(True)
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)

    # ── Panel D: Error pattern (what only EiCAP gets right) ──────────────────
    ax = axes[1, 1]
    # EiCAP-exclusive gains by subcategory (top 8)
    top_excl = [
        ("Basic Emotion\nLabels",      45, 268),
        ("Edge Cases",                 24, 120),
        ("Conf./Uncertainty",          19, 150),
        ("Contextual\nLexical Cues",   19, 120),
        ("Neutral vs.\nEmotional",     14,  90),
        ("Acknowledgment\nTypes",      10,  90),
        ("Conflict\nMediation",        10,  60),
        ("Minimal Emot.\nInference",    8,  30),
    ]
    labels_d = [t[0] for t in top_excl]
    counts_d = [t[1] for t in top_excl]
    totals_d = [t[2] for t in top_excl]
    pcts_d   = [c/t*100 for c, t in zip(counts_d, totals_d)]

    y = np.arange(len(labels_d))
    bars = ax.barh(y, pcts_d, color=TEAL, alpha=0.85, height=0.62)
    for bar, cnt, tot in zip(bars, counts_d, totals_d):
        ax.text(bar.get_width() + 0.5,
                bar.get_y() + bar.get_height()/2,
                f"{cnt}/{tot}",
                va="center", ha="left", fontsize=7.5, color="#444444")
    ax.set_yticks(y)
    ax.set_yticklabels(labels_d, fontsize=7.5)
    ax.set_xlabel("% of subcategory probes solved exclusively by EiCAP-SFT", fontsize=8)
    ax.set_xlim(0, 40)
    ax.set_title("(d)  EiCAP-SFT Exclusive Gains\n(215 probes: EiCAP correct, all 6 others wrong)", fontsize=9)
    ax.xaxis.grid(True, color="#eeeeee", lw=0.6)
    ax.set_axisbelow(True)
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)

    fig.tight_layout()
    save(fig, "fig6_analysis_panel")


# =============================================================================
# FIG 7 — Inter-Model Agreement Heatmap
# =============================================================================
def fig_agreement_heatmap():
    print("Generating fig7_agreement_heatmap …")

    # Agreement matrix from Appendix~\ref{app:agreement}
    # Rows/cols: QwenBase, QwenInst, UC-SFT, EiCAP-SFT, LLaMA-Base, LLaMA-Inst, Gemma-IT
    model_names = ["Qwen\nBase", "Qwen\nInst.", "UC-SFT", "EiCAP-SFT\n(2-stage)",
                   "LLaMA\nBase", "LLaMA\nInst.", "Gemma-IT"]
    mat = np.array([
        [100,  82.2, 91.0, 66.0, 84.3, 83.3, 76.8],
        [ 82.2, 100, 80.9, 70.6, 76.1, 76.6, 74.1],
        [ 91.0, 80.9, 100, 67.6, 85.3, 82.8, 76.8],
        [ 66.0, 70.6, 67.6, 100, 62.7, 66.2, 64.2],
        [ 84.3, 76.1, 85.3, 62.7, 100, 84.2, 77.8],
        [ 83.3, 76.6, 82.8, 66.2, 84.2, 100, 77.3],
        [ 76.8, 74.1, 76.8, 64.2, 77.8, 77.3, 100],
    ])

    fig, ax = plt.subplots(figsize=(5.5, 4.5))
    im = ax.imshow(mat, cmap="RdYlGn", vmin=60, vmax=100)

    ax.set_xticks(range(len(model_names)))
    ax.set_yticks(range(len(model_names)))
    ax.set_xticklabels(model_names, fontsize=7.5)
    ax.set_yticklabels(model_names, fontsize=7.5)
    ax.set_title("Inter-Model Probe Agreement (%)\nEiCAP-SFT solves categorically different probes",
                 fontweight="bold")

    for i in range(len(model_names)):
        for j in range(len(model_names)):
            v = mat[i, j]
            tc = "white" if v > 88 or v < 66 else "black"
            ax.text(j, i, f"{v:.0f}",
                    ha="center", va="center", fontsize=8,
                    color=tc,
                    fontweight="bold" if i == 3 or j == 3 else "normal")

    cbar = fig.colorbar(im, ax=ax, fraction=0.046, pad=0.04)
    cbar.set_label("Agreement (%)", fontsize=8)
    fig.tight_layout()
    save(fig, "fig7_agreement_heatmap")


# =============================================================================
# FIG 8 — Per-Model Per-Layer Breakdown (Appendix)
# 2×4 grid: one subplot per model, 6 EI layers on x-axis
# =============================================================================
def fig_per_model_layers():
    print("Generating fig8_per_model_layers …")

    LAYER_ORDER = [
        "Foundation layer- Receiving",
        "Foundation layer- Responding",
        "Dimensional Layer",
        "Appraisal Layer",
        "Values Layer",
        "Social layer",
    ]
    LAYER_SHORT = ["Found.\n(Recv.)", "Found.\n(Resp.)", "Dimen-\nsional",
                   "Apprai-\nsal", "Values", "Social"]

    # model display name → (file, bar colour, overall macro label)
    models = [
        ("Qwen-2.5\n(base)",       "qwen25_7b_base.json",      GRAY,   "23.7%"),
        ("LLaMA-3.1\n(base)",      "llama31_8b_base.json",     "#b0b0b0","22.2%"),
        ("UC-SFT",                  "qwen_base_uc_sft.json",    AMBER,  "24.6%"),
        ("LLaMA-3.1\n(instruct)",  "llama31_8b_instruct.json", "#82afc7","28.8%"),
        ("Gemma-2-9B-IT",           "gemma2_9b_instruct.json",  GREEN,  "32.5%"),
        ("Qwen-2.5\n(instruct)",   "qwen25_7b_instruct.json",  BLUE,   "38.2%"),
        ("EiCAP-SFT\n(two-stage)", "qwen_base_eicap_sft.json", TEAL,   "53.9%"),
        ("EiCAP-SFT\n(direct)",    "base_eicap_direct.json",   TEAL2,  "75.3%"),
    ]

    fig, axes = plt.subplots(2, 4, figsize=(13, 6.0), sharey=True)
    fig.suptitle("Per-Layer Accuracy by Model — All 6 EI Layers",
                 fontsize=11, fontweight="bold", y=1.01)

    x = np.arange(len(LAYER_SHORT))

    for ax, (mname, mfile, color, macro) in zip(axes.flat, models):
        fpath = os.path.join(RES, mfile)
        if not os.path.exists(fpath):
            ax.set_visible(False)
            continue

        d = load(mfile)
        vals = []
        for layer in LAYER_ORDER:
            v = None
            for k, lv in d["per_layer"].items():
                if k.strip().lower() == layer.strip().lower():
                    v = lv * 100
                    break
            vals.append(v if v is not None else 0.0)

        bars = ax.bar(x, vals, color=color, alpha=0.85, width=0.65,
                      edgecolor="white", linewidth=0.5, zorder=3)

        # value labels inside bars (if tall enough)
        for bar, val in zip(bars, vals):
            if val > 12:
                ax.text(bar.get_x() + bar.get_width() / 2,
                        bar.get_height() - 4,
                        f"{val:.0f}",
                        ha="center", va="top",
                        fontsize=6.5, color="white", fontweight="bold")

        # chance line
        ax.axhline(25, color=RED, lw=1.0, ls="--", zorder=4)

        ax.set_xticks(x)
        ax.set_xticklabels(LAYER_SHORT, fontsize=7)
        ax.set_ylim(0, 100)
        ax.set_yticks([0, 25, 50, 75, 100])
        ax.yaxis.grid(True, color="#eeeeee", lw=0.6, zorder=0)
        ax.set_axisbelow(True)
        ax.spines["top"].set_visible(False)
        ax.spines["right"].set_visible(False)

        # title: model name + macro
        title_weight = "bold" if "EiCAP" in mname else "normal"
        ax.set_title(f"{mname}\n(macro: {macro})",
                     fontsize=8.5, fontweight=title_weight, color=color, pad=4)

        # highlight EiCAP direct
        if "direct" in mname:
            for spine in ax.spines.values():
                spine.set_edgecolor(TEAL2)
                spine.set_linewidth(1.5)

    # shared y-label on left column only
    for row in range(2):
        axes[row, 0].set_ylabel("Accuracy (%)", fontsize=8)

    # chance legend
    from matplotlib.lines import Line2D
    legend_elem = [Line2D([0], [0], color=RED, lw=1.0, ls="--", label="Chance (25%)")]
    fig.legend(handles=legend_elem, loc="lower center", ncol=1,
               fontsize=8, frameon=True, bbox_to_anchor=(0.5, -0.03))

    fig.tight_layout()
    save(fig, "fig8_per_model_layers")


# =============================================================================
# MAIN
# =============================================================================
if __name__ == "__main__":
    os.chdir(os.path.join(os.path.dirname(__file__), ".."))
    print(f"Working dir: {os.getcwd()}")
    fig_data_efficiency()
    fig_turn_consistency()
    fig_layer_heatmap()
    fig_margin_calibration()
    fig_analysis_panel()
    fig_agreement_heatmap()
    fig_per_model_layers()
    print("\nAll figures written to Figs/")

